Cross-correlation between soft X-rays and galaxies A new benchmark for galaxy evolution models

This article presents the construction and validation of complete stellar mass-selected, volume-limited galaxy samples using the Legacy Survey (data release 10) galaxy catalogs, covering $\sim16,800$ deg$^2$ of extra-galactic sky, and extending to redshift $z<0.35$. We measure the correlation function of these galaxies with tiny statistical uncertainties at the percent level and systematic uncertainties up to 5\%. A 4-parameter halo occupation distribution (HOD) model is fitted to retrieve the population of host halos, yielding results on the stellar to halo mass relation consistent with the current models of galaxy formation and evolution. Using these complete galaxy samples, we measure and analyze the cross-correlation (X-corr) between galaxies and all soft X-ray photons observed by SRG/eROSITA in the 0.5-2 keV band over $\sim13,000$ deg$^2$. The cross correlation measurements have unprecedented sub-percent statistical uncertainty and ~5-10\% systematic uncertainty. An extension to the halo model is introduced to interpret the X-corr, decomposing contributions from X-ray point sources, hot gas (CGM), satellites, and the 2-halo term. For low stellar mass thresholds ($\log M^*/M_{\odot}>$ 10, 10.25, 10.5), we find that the point source emission dominates the X-corr at small separation ($r<80$kpc). Then, in the range ($80<r<2$Mpc), the emission from large halos hosting satellite galaxies dominates. Finally, on scales beyond that considered here ($r>2$Mpc), the 2-halo term becomes dominant. Interestingly, there is no scale at which the CGM dominates. In the range ($20<r<200$kpc), the CGM contributes to more than 10\% of the signal. Progressively, with the minimum stellar mass increasing, the CGM emission increases. We constrain the $M_{500c}-L_X$ scaling relation slope, $1.629^{+0.091}_{-0.089}$, at the 5\% level using the samples with the lowest mass threshold.

==> make.sh <==
#!/bin/bash

pdflatex main.tex
bibtex main.aux
pdflatex main.tex
pdflatex main.tex



